LEGOEval: An Open-Source Toolkit for Dialogue System Evaluation via Crowdsourcing

We present LEGOEval, an open-source toolkit that enables researchers to easily evaluate dialogue systems in a few lines of code using the online crowdsource platform, Amazon Mechanical Turk. Compared to existing toolkits, LEGOEval features a flexible task design by providing a Python API that maps to commonly used React.js interface components. Researchers can personalize their evaluation procedures easily with our built-in pages as if playing with LEGO blocks. Thus, LEGOEval provides a fast, consistent method for reproducing human evaluation results. Besides the flexible task design, LEGOEval also offers an easy API to review collected data.

==> code_example1.py <==
# Construct a list of components
components = [
    InstructionPage(params=...),
    Chatbot(params=...),
    Chatbot(params=...),
    CompareChatsSurvey(params=...)
]

==> code_example2.py <==
if message == 'request_message':
    prev_messages = state[...]
    res = chatbot.respond(prev_messages)
    state[...] = res

==> code_example3.py <==
# 1) Define conditional logic
f = lambda state: \ 
    ComponentA() \
    if state['survey']['q1'] == "Yes" \
    else ComponentB()
    
# 2) Add the LambdaFunction to the Task Flow
task_flow.append(LambdaFunction(f))

==> code_example4.py <==
data = [convo1, convo2, ..., convoN]
loader = DataLoader(data, count=3)
# ...
if message == 'request_convo':
    state[...] = loader.pop()

==> code_exp1-1.py <==
# Add a page to show task instructions
pipeline.append(
    Page(
        title=TASK_TITLE,
        description=TASK_INSTRUCTION,
        button="Start Task"
    )
    .component
)
# Pre task survey
pre_survey = Survey(title="Pre Survey")
pre_survey.questions = [
    RadioGroup(
        name="q1", 
        title="Have you ever talked to an AI chatbot before?", 
        choices=["Yes!", "Not sure...", "No"],
    ).toJson()
]
pipeline.append(pre_survey.component)

# Chatbot interface
pipeline.append(
    Chatbot("chat",
        instruction="Please send messages until the task will end automatically. You will need to send approximately 14 messages.",
        force_human_message="Hi"
    ).component
)

# Post Task Survey
post_survey = Survey(title="Post Survey")
post_survey.questions = [
    RadioGroup(
        name="q2", 
        title="Did the chatbot sound 'human'?", 
        choices=["It sounded pretty close to a human!", "Not really..."],
        isRequired=True
    ).toJson()
]
pipeline.append(post_survey.component)

==> code_exp1-2.py <==
def update(state, instruction):

    if instruction == 'advance':
        state.advance() 

    if instruction == 'request_message':
        if len(state.data["messages"]) >= 26:
            state.advance()  
        else:
            state.data["messages"].append(
                {'id':len(state.data["messages"]), 
                'senderId':'Robot', 
                'text': query_blender([i['text'] for i in state.data["messages"]])}
            )

    if instruction == 'mark_complete':
        SubmitMTurk.mark_task_complete(state)

    return state

==> code_exp2-1.py <==
# Add an instruction page
pipeline.append(
    Page(
        title=TASK_TITLE,
        description=TASK_INSTRUCTION,
        button="Start Task"
    )
    .component
)


# Compare chats Survey
survey = CompareChatsSurvey("CompareChats", text="Please compare these two conversations below.")

survey.title = "Compare Chats"

# Single-choice
survey.questions.append(
    RadioGroup(
        "long_conversation", 
        "Who would you prefer to talk to for a long conversation?", 
        ["LEFT Speaker", "RIGHT Speaker"]
    ).toJson()
)

# Single-choice
survey.questions.append(
    RadioGroup(
        "human", 
        "Which speaker sounds more human?", 
        ["LEFT Speaker", "RIGHT Speaker"]
    ).toJson()
)

# Feedback question
survey.questions.append(Comment("feedback", "Please provide a brief justification for your choice (In a few words)").toJson())

pipeline.append(survey.component)

==> code_exp2-2.py <==
# An example of the DataLoader
loader = DataLoader(key="BlenderMeena", count=1, data=load_pairs(count=50))


def update(state, instruction):  

    if instruction == 'advance':
        state.advance() 

    if instruction == 'load_comparison':
        state.data["compare_bot_a"], state.data["compare_bot_b"] = loader.pop()
             
    if instruction == 'mark_complete':
        SubmitMTurk.mark_task_complete(state)

    return state

==> test.py <==
# Construct a list of pages
pages = [
    # Display a chatbot window
    Chatbot(
        instruction=
        "Chat with your partner"
    ),
    # Post chat survey
    Survey(
        Multichoice(...),
        FreeResponse(...),
    ),
    # Additional Components
    ...
]
